The NNLO quark beam function for jet-veto resummation

We consider the quark beam function that describes collinear initial-state radiation that is constrained by a veto on reconstructed jets. As the veto is imposed on the transverse momenta of the jets, the beam function is subject to rapidity divergences, and we use the collinear-anomaly framework to extract the perturbative matching kernels to next-to-next-to-leading order (NNLO) in the strong-coupling expansion. Our calculation is based on a novel framework that automates the computation of beam functions in Mellin space and it provides the ingredients to extend jet-veto resummations for quark-initiated processes to NNLL$'$ accuracy.

==> anc/IqgCATF.txt <==
Ihat[qg,CATF,R02]={
    {2,     -12.2141,   0.0071}, 
    {4,     -7.3735,    0.0038}, 
    {6,     -5.8489,    0.0028}, 
    {8,     -4.9916,    0.0022}, 
    {10,    -4.4208,    0.0019}, 
    {12,    -4.0055,    0.0016}, 
    {14,    -3.6859,    0.0014}, 
    {16,    -3.4303,    0.0013}, 
    {18,    -3.2199,    0.0012}, 
    {20,    -3.0425,    0.0011}};

Ihat[qg,CATF,R05]={
    {2,     -12.4855,   0.0071}, 
    {4,     -7.5318,    0.0038}, 
    {6,     -5.9633,    0.0028}, 
    {8,     -5.0813,    0.0022}, 
    {10,    -4.4947,    0.0018}, 
    {12,    -4.0682,    0.0016}, 
    {14,    -3.7406,    0.0014}, 
    {16,    -3.4786,    0.0013}, 
    {18,    -3.2632,    0.0012}, 
    {20,    -3.0817,    0.0011}};

Ihat[qg,CATF,R08]={
    {2,     -12.9648,   0.0071}, 
    {4,     -7.8086,    0.0038}, 
    {6,     -6.1623,    0.0028}, 
    {8,     -5.2372,    0.0022}, 
    {10,    -4.6228,    0.0018}, 
    {12,    -4.177,     0.0016}, 
    {14,    -3.8351,    0.0014}, 
    {16,    -3.5622,    0.0013}, 
    {18,    -3.3381,    0.0012}, 
    {20,    -3.1496,    0.0011}};


==> anc/IqgCFTF.txt <==
Ihat[qg,CFTF,R02]={
    {2,     23.2081,    0.0076}, 
    {4,     14.6811,    0.0042}, 
    {6,     11.2294,    0.0031}, 
    {8,     9.2605,     0.0025}, 
    {10,    7.9628,     0.0021}, 
    {12,    7.0335,     0.0018}, 
    {14,    6.3311,     0.0016}, 
    {16,    5.7787,     0.0015}, 
    {18,    5.3319,     0.0013}, 
    {20,    4.9613,     0.0012}};

Ihat[qg,CFTF,R05]={
    {2,     17.107,     0.0075}, 
    {4,     11.3169,    0.0042}, 
    {6,     8.8258,     0.0031}, 
    {8,     7.3741,     0.0025}, 
    {10,    6.4057,     0.0021}, 
    {12,    5.7059,     0.0018}, 
    {14,    5.1733,     0.0016}, 
    {16,    4.7519,     0.0015}, 
    {18,    4.4092,     0.0013}, 
    {20,    4.1234,     0.0012}};

Ihat[qg,CFTF,R08]={
    {2,     13.5734,    0.0075}, 
    {4,     9.3578,     0.0042}, 
    {6,     7.425,      0.0031}, 
    {8,     6.2748,     0.0025}, 
    {10,    5.4982,     0.0021}, 
    {12,    4.9325,     0.0018}, 
    {14,    4.499,      0.0016}, 
    {16,    4.1539,     0.0015}, 
    {18,    3.8719,     0.0013}, 
    {20,    3.6355,     0.0012}};


==> anc/IqqCF2.txt <==
Ihat[qq,CF2,R02]={
    {2,     -1.2595,    0.0278}, 
    {4,     1.1329,     0.0342}, 
    {6,     1.9847,     0.0398}, 
    {8,     2.4902,     0.0448}, 
    {10,    2.8561,     0.0492}, 
    {12,    3.144,      0.0531}, 
    {14,    3.3844,     0.0567}, 
    {16,    3.5908,     0.06}, 
    {18,    3.7716,     0.063}, 
    {20,    3.9329,     0.0658}};
    
Ihat[qq,CF2,R05]={
    {2,     6.9048,     0.0284}, 
    {4,     12.9321,    0.0349}, 
    {6,     15.9319,    0.0406}, 
    {8,     17.9678,    0.0457}, 
    {10,    19.5195,    0.0501}, 
    {12,    20.7866,    0.0541}, 
    {14,    21.8571,    0.0578}, 
    {16,    22.7799,    0.0611}, 
    {18,    23.5888,    0.0641}, 
    {20,    24.3163,    0.0669}};

Ihat[qq,CF2,R08]={
    {2,     22.3468,    0.0286}, 
    {4,     34.5721,    0.0355}, 
    {6,     41.2348,    0.0414}, 
    {8,     45.9056,    0.0465}, 
    {10,    49.5147,    0.0511}, 
    {12,    52.4721,    0.0551}, 
    {14,    54.9716,    0.0587}, 
    {16,    57.1431,    0.062}, 
    {18,    59.0555,    0.0651}, 
    {20,    60.7723,    0.0679}};


==> anc/IqqCFCA.txt <==
Ihat[qq,CFCA,R02]={
    {2,     -145.628,   0.0338}, 
    {4,     -194.759,   0.0428}, 
    {6,     -224.148,   0.0495}, 
    {8,     -245.342,   0.0548}, 
    {10,    -261.984,   0.0592}, 
    {12,    -275.706,   0.063}, 
    {14,    -287.389,   0.0663}, 
    {16,    -297.567,   0.0692}, 
    {18,    -306.584,   0.0719}, 
    {20,    -314.679,   0.0743}};

Ihat[qq,CFCA,R05]={
    {2,     -96.8417,   0.0344}, 
    {4,     -126.678,   0.0431}, 
    {6,     -144.537,   0.0497}, 
    {8,     -157.462,   0.0549}, 
    {10,    -167.63,    0.0592}, 
    {12,    -176.031,   0.0629}, 
    {14,    -183.191,   0.0661}, 
    {16,    -189.433,   0.069}, 
    {18,    -194.965,   0.0716}, 
    {20,    -199.936,   0.074}};
    
Ihat[qq,CFCA,R08]={
    {2,     -74.8436,   0.0347}, 
    {4,     -96.2082,   0.0434}, 
    {6,     -109.018,   0.0499}, 
    {8,     -118.308,   0.0551}, 
    {10,    -125.625,   0.0593}, 
    {12,    -131.678,   0.063}, 
    {14,    -136.84,    0.0662}, 
    {16,    -141.346,   0.0691}, 
    {18,    -145.341,   0.0717}, 
    {20,    -148.934,   0.0741}};
    


==> anc/IqqCFTF.txt <==
Ihat[qq,CFTF,R02]={
    {2,     -1.41271,   0.00224}, 
    {4,     -0.0493,    0.00014}, 
    {6,     0.00563,    0.00005}, 
    {8,     0.0102,     0.00002}, 
    {10,    0.00915,    0.00001}, 
    {12,    0.00756,    0.00001}, 
    {14,    0.00618,    0.00001}, 
    {16,    0.00509,    0.00001}, 
    {18,    0.00425,    0.}, 
    {20,    0.00359,    0.}};

Ihat[qq,CFTF,R05]={
    {2,     -1.43461,   0.00224}, 
    {4,     -0.05426,   0.00014}, 
    {6,     0.00325,    0.00005}, 
    {8,     0.00874,    0.00002}, 
    {10,    0.00815,    0.00001}, 
    {12,    0.00683,    0.00001}, 
    {14,    0.00562,    0.00001}, 
    {16,    0.00465,    0.00001}, 
    {18,    0.00389,    0.}, 
    {20,    0.00329,    0.}};

Ihat[qq,CFTF,R08]={
    {2,     -1.47673,   0.00224}, 
    {4,     -0.06379,   0.00014}, 
    {6,     -0.0013,    0.00005}, 
    {8,     0.00599,    0.00002}, 
    {10,    0.00628,    0.00001}, 
    {12,    0.00547,    0.00001}, 
    {14,    0.00459,    0.00001}, 
    {16,    0.00384,    0.00001}, 
    {18,    0.00323,    0.}, 
    {20,    0.00275,    0.}};


==> anc/IqqCFTFnf.txt <==
Ihat[qq,CFTFNF,R02]={
    {2,     -25.2343,   0.0099}, 
    {4,     -34.7143,   0.0124},
    {6,     -40.5758,   0.014}, 
    {8,     -44.8638,   0.0151}, 
    {10,    -48.253,    0.0159}, 
    {12,    -51.0578,   0.0166}, 
    {14,    -53.452,    0.0172}, 
    {16,    -55.5395,   0.0177}, 
    {18,    -57.3909,   0.0182}, 
    {20,    -59.0544,   0.0186}};

Ihat[qq,CFTFNF,R05]={
    {2,     -17.0704,   0.0087}, 
    {4,     -23.2996,   0.011}, 
    {6,     -27.242,    0.0124}, 
    {8,     -30.1525,   0.0134}, 
    {10,    -32.4636,   0.0141}, 
    {12,    -34.3828,   0.0147}, 
    {14,    -36.024,    0.0153}, 
    {16,    -37.4578,   0.0157}, 
    {18,    -38.7308,   0.0161}, 
    {20,    -39.8754,   0.0165}};

Ihat[qq,CFTFNF,R08]={
    {2,     -13.2033,   0.0083}, 
    {4,     -17.8686,   0.0105}, 
    {6,     -20.8921,   0.0118}, 
    {8,     -23.1448,   0.0127}, 
    {10,    -24.9428,   0.0134}, 
    {12,    -26.4396,   0.014}, 
    {14,    -27.7226,   0.0145}, 
    {16,    -28.8451,   0.015}, 
    {18,    -29.8425,   0.0153}, 
    {20,    -30.7406,   0.0157}};


==> anc/IqqbarCAF.txt <==
Ihat[qqbar,CAF,R02]={
    {2,     -0.12954,   0.00009}, 
    {4,     -0.05026,   0.00001}, 
    {6,     -0.02412,   0.}, 
    {8,     -0.01403,   0.}, 
    {10,    -0.00916,   0.}, 
    {12,    -0.00645,   0.}, 
    {14,    -0.00478,   0.}, 
    {16,    -0.00369,   0.}, 
    {18,    -0.00293,   0.}, 
    {20,    -0.00239,   0.}};

Ihat[qqbar,CAF,R05]={
    {2,     -0.13581,   0.00009}, 
    {4,     -0.05093,   0.00001}, 
    {6,     -0.02428,   0.}, 
    {8,     -0.01409,   0.}, 
    {10,    -0.00918,   0.}, 
    {12,    -0.00646,   0.}, 
    {14,    -0.00479,   0.}, 
    {16,    -0.00369,   0.}, 
    {18,    -0.00293,   0.}, 
    {20,    -0.00239,   0.}};

Ihat[qqbar,CAF,R08]={
    {2,     -0.14561,   0.00009}, 
    {4,     -0.05191,   0.00001}, 
    {6,     -0.02451,   0.}, 
    {8,     -0.01416,   0.}, 
    {10,    -0.00922,   0.}, 
    {12,    -0.00647,   0.}, 
    {14,    -0.0048,    0.}, 
    {16,    -0.0037,    0.}, 
    {18,    -0.00294,   0.}, 
    {20,    -0.00239,   0.}};


==> anc/README.txt <==
Description of the ancillary files of the article:

"The NNLO quark beam function for jet-veto resummation"

by Guido Bell, Kevin Brune, Goutam Das, and Marcel Wald
(bell@physik.uni-siegen.de, brune@physik.uni-siegen.de,
goutam.das@uni-siegen.de, marcel.wald@uni-siegen.de)

 
 
 Files:
 
 IqqCFTFnf.txt
 IqqCF2.txt
 IqqCFCA.txt
 IqqCFTF.txt
 IqgCFTF.txt
 IqgCATF.txt
 IqqbarCAF.txt 
 
 
 File content:
 
 Each of these files contains three lists corresponding to 
 three different jet radius R=0.2, 0.5, 0.8.
 
 Eg. 
 
 Import["IqqbarCAF.txt"];
 
 Ihat[qqbar,CAF,R02] corresponds to CAF==CF(CA-2CF) color structure 
 for qbar -> q kernel with R=0.2 as defined in Eq. (4.5) of the paper.
 Similarly  Ihat[qqbar,CAF,R05] is the same for R=0.5 and so on.
 
 Thus
 
 IqqCFTFnf.txt   : q    -> q channel, CF TF nf   color
 IqqCF2.txt      : q    -> q channel, CF^2       color
 IqqCFCA.txt     : q    -> q channel, CF CA      color
 IqqCFTF.txt     : q    -> q channel, CF TF      color
 IqgCFTF.txt     : g    -> q channel, CF TF      color
 IqgCATF.txt     : g    -> q channel, CA TF      color
 IqqbarCAF.txt   : qbar -> q channel, CF(CA-2CF) color
 
 File format:
 
 Each of these Ihat[qqbar,CAF,R02] is a list of the following format:
  {{Mellin Value, Central Value, Error}}.
  Therefore it is a list of length 10 corresponding to 10 chosen Mellin
  values {2,4,6,8,10,12,14,16,18,20}.

